Prompt Refinement with Image Pivot for Text-to-Image Generation

For text-to-image generation, automatically refining user-provided natural language prompts into the keyword-enriched prompts favored by systems is essential for the user experience. Such a prompt refinement process is analogous to translating the prompt from "user languages" into "system languages". However, the scarcity of such parallel corpora makes it difficult to train a prompt refinement model. Inspired by zero-shot machine translation techniques, we introduce Prompt Refinement with Image Pivot (PRIP). PRIP innovatively uses the latent representation of a user-preferred image as an intermediary "pivot" between the user and system languages. It decomposes the refinement process into two data-rich tasks: inferring representations of user-preferred images from user languages and subsequently translating image representations into system languages. Thus, it can leverage abundant data for training. Extensive experiments show that PRIP substantially outperforms a wide range of baselines and effectively transfers to unseen systems in a zero-shot manner.

==> prompt_case_study/resize_img.py <==
# resize image that ends with ".webp"
# resize every image to 512x512
# save it to PNG
import os
from PIL import Image

root = "prompt_case_study"
for directory in os.listdir(root):
    if not os.path.isdir(os.path.join(root, directory)):
        continue
    for filename in os.listdir(os.path.join(root, directory)):
        if filename.endswith(".webp"):
            img = Image.open(os.path.join(root, directory, filename))
            img = img.resize((512, 512), Image.BICUBIC)
            img.save(os.path.join(root, directory, filename[:-5] + ".png"))
